Parsing Gigabytes of JSON per Second

JavaScript Object Notation or JSON is a ubiquitous data exchange format on the Web. Ingesting JSON documents can become a performance bottleneck due to the sheer volume of data. We are thus motivated to make JSON parsing as fast as possible. Despite the maturity of the problem of JSON parsing, we show that substantial speedups are possible. We present the first standard-compliant JSON parser to process gigabytes of data per second on a single core, using commodity processors. We can use a quarter or fewer instructions than a state-of-the-art reference parser like RapidJSON. Unlike other validating parsers, our software (simdjson) makes extensive use of Single Instruction, Multiple Data (SIMD) instructions. To ensure reproducibility, simdjson is freely available as open-source software under a liberal license.

==> data/nuc/pasteandrotate.py <==
import os
import csv

try: import pandas as pd
except ImportError:
    import pip
    pip.main(['install', '--user', 'pandas'])
    import pandas as pd

def getdata(filename):
    df = pd.read_csv(filename, delim_whitespace=True)
    return (df["gb_per_s"].tolist())

ourdir=os.path.dirname(os.path.realpath(__file__))
answer = []
for file in os.listdir(ourdir):
    if file.endswith(".table"):
        fullpath = os.path.join(ourdir, file)
        answer.append([file[:-11]]+getdata(fullpath))
print("#simdjson RapidJSON sajson")
answer.sort()
for l in answer:
    print("\t".join(map(str,l)))


==> data/skylake/pasteandrotate.py <==
import os
import csv
import pandas as pd

def getdata(filename):
    df = pd.read_csv(filename, delim_whitespace=True)
    return (df["gb_per_s"].tolist())

ourdir=os.path.dirname(os.path.realpath(__file__))
answer = []
for file in os.listdir(ourdir):
    if file.endswith(".table"):
        fullpath = os.path.join(ourdir, file)
        answer.append([file[:-11]]+getdata(fullpath))
print("#simdjson RapidJSON sajson")
answer.sort()
for l in answer:
    print("\t".join(map(str,l)))


==> modeldata/nuc/learn.py <==
import os
import pandas as pd
import numpy as np
#import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.linear_model import LinearRegression
from sklearn.linear_model import Ridge
from sklearn.linear_model import Lasso
from sklearn.preprocessing import normalize
from sklearn import metrics

def displaycoefs(coef_name):
    coef_name.sort()
    coef_name.reverse()
    for c,n in coef_name:
        print("\t%0.2g cycles per %s "%(c,n))

datafile = "modeltable.txt" ## from ./scripts/statisticalmodel.sh

predictors = ["integer_count", "float_count", "string_count", "backslash_count", "nonasciibyte_count", "object_count", "array_count", "null_count", "true_count", "false_count", "byte_count", "structural_indexes_count"]
targets = ["stage1_cycle_count", "stage1_instruction_count", "stage2_cycle_count", "stage2_instruction_count"]

print("loading", datafile)
dataset = pd.read_csv(datafile, delim_whitespace=True, skip_blank_lines=True, comment="#", header=None, names = predictors + targets)



dataset.columns = predictors + targets

dataset['total_cycles']=dataset['stage1_cycle_count']+dataset['stage2_cycle_count']
dataset['ratio']=dataset['total_cycles']/dataset['byte_count']
#print(dataset[['ratio']])
print(dataset.describe())

chosenpredictors = predictors
print("chosenpredictors=",chosenpredictors)
print()
chosentargets=["stage1_cycle_count", "stage2_cycle_count","total_cycles"]
for t in chosentargets:
    print("target = ", t)
    howmany = 1 # we want at most one predictors
    if(t.startswith("stage1")):
        howmany = 2 # we allow for less
    if(t.startswith("stage2")):
        howmany = 3 # we allow for more
    if(t.startswith("total")):
        howmany = 3 # we allow for more
    A=10000000.0
    while(True):
      regressor = Lasso(max_iter=100000, alpha=A, positive = True, normalize=False,  fit_intercept=False) #LinearRegression(normalize=False,  fit_intercept=False)
      x = dataset[chosenpredictors]
      y = dataset[[t]]
      regressor.fit(x, y)
      rest = list(filter(lambda z:  z[0] != 0, zip(regressor.coef_,chosenpredictors) ))
      nonzero = len(rest)
      if(nonzero > howmany):
        A *= 1.2
      else:
       #print(rest)
       displaycoefs(rest)
       print("R2 = ", regressor.score(x,y))
       Y_pred = regressor.predict(x)
       break
    print()


==> modeldata/nuc/runanalysis.sh <==
python learn.py > analysis.txt


==> modeldata/skylake/learn.py <==
import os
import pandas as pd
import numpy as np
#import matplotlib.pyplot as plt
from sklearn.model_selection import train_test_split
from sklearn.linear_model import LinearRegression
from sklearn.linear_model import Ridge
from sklearn.linear_model import Lasso
from sklearn.preprocessing import normalize
from sklearn import metrics

def displaycoefs(coef_name):
    coef_name.sort()
    coef_name.reverse()
    for c,n in coef_name:
        print("\t%0.2g cycles per %s "%(c,n))

datafile = "modeltable.txt" ## from ./scripts/statisticalmodel.sh

predictors = ["integer_count", "float_count", "string_count", "backslash_count", "nonasciibyte_count", "object_count", "array_count", "null_count", "true_count", "false_count", "byte_count", "structural_indexes_count"]
targets = ["stage1_cycle_count", "stage1_instruction_count", "stage2_cycle_count", "stage2_instruction_count"]

print("loading", datafile)
dataset = pd.read_csv(datafile, delim_whitespace=True, skip_blank_lines=True, comment="#", header=None, names = predictors + targets)



dataset.columns = predictors + targets

dataset['total_cycles']=dataset['stage1_cycle_count']+dataset['stage2_cycle_count']
dataset['ratio']=dataset['total_cycles']/dataset['byte_count']
#print(dataset[['ratio']])
print(dataset.describe())

chosenpredictors = predictors
print("chosenpredictors=",chosenpredictors)
print()
chosentargets=["stage1_cycle_count", "stage2_cycle_count","total_cycles"]
for t in chosentargets:
    print("target = ", t)
    howmany = 1 # we want at most one predictors
    if(t.startswith("stage1")):
        howmany = 2 # we allow for less
    if(t.startswith("stage2")):
        howmany = 3 # we allow for more
    if(t.startswith("total")):
        howmany = 3 # we allow for more
    A=10000000.0
    while(True):
      regressor = Lasso(max_iter=100000, alpha=A, positive = True, normalize=False,  fit_intercept=False) #LinearRegression(normalize=False,  fit_intercept=False)
      x = dataset[chosenpredictors]
      y = dataset[[t]]
      regressor.fit(x, y)
      rest = list(filter(lambda z:  z[0] != 0, zip(regressor.coef_,chosenpredictors) ))
      nonzero = len(rest)
      if(nonzero > howmany):
        A *= 1.2
      else:
       #print(rest)
       displaycoefs(rest)
       print("R2 = ", regressor.score(x,y))
       Y_pred = regressor.predict(x)
       break
    print()


==> modeldata/skylake/runanalysis.sh <==
python learn.py > analysis.txt


==> sync.sh <==
cp -r ../simdjson/scripts/data/nuc/* ./data/nuc
cp -r ../simdjson/scripts/data/skylake/* ./data/skylake
cp -r ../simdjson/scripts/plots/nuc/* ./plots/nuc
cp -r ../simdjson/scripts/plots/skylake/* ./plots/skylake
cp -r ../simdjson/scripts/modeldata/nuc/* ./modeldata/nuc
cp -r ../simdjson/scripts/modeldata/skylake/* ./modeldata/skylake

